Discrete Hashing with Deep Neural Network

This paper addresses the problem of learning binary hash codes for large scale image search by proposing a novel hashing method based on deep neural network. The advantage of our deep model over previous deep model used in hashing is that our model contains necessary criteria for producing good codes such as similarity preserving, balance and independence. Another advantage of our method is that instead of relaxing the binary constraint of codes during the learning process as most previous works, in this paper, by introducing the auxiliary variable, we reformulate the optimization into two sub-optimization steps allowing us to efficiently solve binary constraints without any relaxation. The proposed method is also extended to the supervised hashing by leveraging the label information such that the learned binary codes preserve the pairwise label of inputs. The experimental results on three benchmark datasets show the proposed methods outperform state-of-the-art hashing methods.

==> figures/draw/myfigure.m <==
function myfigure

clear;
close all;

% dataset = 'cifar10';
% dataset = 'mnist';
dataset = 'sift1m'; k = 10000;

p_K = false;
map_K = false;

r = 4;
P_r = true;
L = [0 8 16 24]; 

switch dataset
    case 'cifar10' %k = 50
        if p_K 
            p_our = [2.99  7.50   12.18   16.54]; %chay nhieu lan chon gia tri tot nhat
            p_ba =  [2.69  6.89   11.54   15.81];  
            p_itq = [2.58  6.49   11.25   15.82];
            p_sh =  [2.09  5.01   6.83    9.67];
            p_agh = [1.96  5.22   7.28    7.93];
            p_sph = [1.68  4.30   8.77    14.70];
            p_kmh = [2.78  6.41   10.10   13.27];
%             p_seh = [0  0   0   0];
        end
        if map_K % 
            m_our = [1.62  4.06  7.57  11.53]; 
            m_ba =  [1.51  3.67  7.14  11.11];
            m_itq = [1.40  3.45  6.87  11.05];
            m_sh =  [1.11  2.41  3.43  5.30];
            m_agh = [1.15  2.59  3.97  4.57];
            m_sph = [0.85  2.17  4.91  9.76];
            m_kmh = [1.47  3.30  5.86  8.39];
        end
        if P_r 
            if r == 2
                p_our = [0.50  4.99  10.82  1.25]; 
                p_ba =  [0.49  4.65  8.57  1.48];  
                p_itq = [0.46  3.98  10.99 2.21];
                p_sh =  [0.36  2.68  12.34 0.84];
                p_agh = [0.48  2.21  8.59  12.94];
                p_sph = [0.41  2.81  9.16  0.85];
                p_kmh = [0.46  3.98  8.26  0.34];
            end
            if r == 3
                p_our = [0.25   2.51    18.19   2.33]; 
                p_ba =  [0.25   2.39    15.4    2.44];  
                p_itq = [0.25   1.98    15.1    3.3];
                p_sh =  [0.19   1.28    11.18   1.28];
                p_agh = [0.25   1.45    6.51    12.71];
                p_sph = [0.23   1.61    13.74   1.56];
                p_kmh = [0.25   2.04    15.67   0.68];
            end
            if r == 4
                p_our = [0.16  1.30  20.03  3.20]; 
                p_ba =  [0.16  1.23  17.18  3.57];  
                p_itq = [0.16  1.04  15.52  4.71];
                p_sh =  [0.13  0.62  7.41   2.12];
                p_agh = [0.16  0.93  5.18   12.84];
                p_sph = [0.15  0.94  13.28  2.86];
                p_kmh = [0.16  1.08  17.42  1.25];
            end
        end
    case 'mnist' %k = 50
        if p_K 
            p_our = [4.38   15.10   29.40   43.94]; 
            p_ba =  [4.02   14.68   28.04   42.96];  
            p_itq = [4.11   14.16   27.73   42.87];
            p_sh =  [3.74   13.64   25.85   36.04];
            p_agh = [2.37   7.81    15.91   19.82];
            p_sph = [2.98   10.32   21.53   34.88];
            p_kmh = [4.71   14.02   26.74   32.28];
%             p_seh = [];
        end
        if map_K
            m_our = [2.90   10.30   24.90   43.40]; 
            m_ba =  [2.71   10.05   23.54   42.17];
            m_itq = [2.75   9.69    23.26   42.10];
            m_sh =  [2.47   8.89    20.68   32.92];
            m_agh = [1.93   5.41    10.65   13.70];
            m_sph = [1.81   6.33    16.29   31.60];
            m_kmh = [3.07   9.30    21.76   28.39];
        end
        if P_r 
            if r == 2
                p_our = [0.53   6.80    38.50   8.16];
                p_ba =  [0.51   6.44    35.29   8.17];  
                p_itq = [0.51   5.87    37.35   10.83];
                p_sh =  [0.43   6.50    37.69   4.65];
                p_agh = [0.42   2.31    10.86   25.09];
                p_sph = [0.44   5.02    30.80   6.08];
                p_kmh = [0.50   6.36    36.24   10.12];
            end
            if r == 3
                p_our = [0.24   3.02    40.50   13.10]; 
                p_ba =  [0.23   2.92    36.98   13.07];  
                p_itq = [0.23   2.65    33.90   17.52];
                p_sh =  [0.19   2.87    37.98   8.08];
                p_agh = [0.23   1.54    7.93    23.2];
                p_sph = [0.22   2.39    30.93   12.44];
                p_kmh = [0.22   2.90    36.80   17.59];
            end
            if r == 4
                p_our = [0.14   1.42    32.50   21.00]; 
                p_ba =  [0.13   1.35    30.84   20.91];  
                p_itq = [0.13   1.25    25.75   26.87];
                p_sh =  [0.12   1.24    30.50   13.24];
                p_agh = [0.14   1.08    5.99    21.04];
                p_sph = [0.13   1.16    23.37   19.72];
                p_kmh = [0.13   1.34    29.66   26.97];
            end
        end
%      case 'sift1m' %k = 50
%         if p_K 
%             p_our = [0.20   1.93    8.05    16.92]; 
%             p_ba =  [0.17   1.81    7.30    15.44];  
%             p_itq = [0.17   1.14    4.99    12.5];
%             p_sh =  [0.20   2.32    7.49    14.4];
%             p_agh = [0.16   0.89    2.25    2.89];
%             p_sph = [0.18   1.52    5.35    12.54];
%             p_kmh = [0.20   1.64    6.96    16.14];
% %             p_seh = [];
%         end
%         if map_K
%             m_our = [0.14   0.88    4.24    11.20]; 
%             m_ba =  [0.12   0.84    3.80    10.11];
%             m_itq = [0.10   0.56    2.48    7.65];
%             m_sh =  [0.14   0.97    3.89    9.30];
%             m_agh = [0.12   0.47    1.02    1.34];
%             m_sph = [0.12   0.60    2.61    7.74];
%             m_kmh = [0.14   0.72    3.49    10.86];
%         end
%         if P_r 
%             if r == 2
%                 p_our = [0.02   0.34    11.64   5.64]; 
%                 p_ba =  [0.02   0.30    9.07    5.22];  
%                 p_itq = [0.02   0.16    4.19    9.77];
%                 p_sh =  [0.03   0.45    12.29   1.98];
%                 p_agh = [0.03   0.19    1.27    2.80];
%                 p_sph = [0.03   0.32    7.37    4.19];
%                 p_kmh = [0.02   0.26    9.52    2.39];
%             end
%             if r == 3
%                 p_our = [0.01   0.14    7.52    9.28]; 
%                 p_ba =  [0.01   0.12    5.57    8.48];  
%                 p_itq = [0.01   0.06    2.09    11.22];
%                 p_sh =  [0.01   0.18    8.32    4.21];
%                 p_agh = [0.01   0.11    0.81    2.55];
%                 p_sph = [0.01   0.14    4.72    6.96];
%                 p_kmh = [0.01   0.10    5.87    5.13];
%             end
%             if r == 4
%                 p_our = [0.01   0.06    3.97    13.75]; 
%                 p_ba =  [0.01   0.05    2.86    12.08];  
%                 p_itq = [0.01   0.03    0.99    13.52];
%                 p_sh =  [0.01   0.07    4.73    7.83];
%                 p_agh = [0.01   0.07    0.53    2.34];
%                 p_sph = [0.01   0.07    2.69    10.12];
%                 p_kmh = [0.01   0.05    3.13    8.59];
%             end
%         end
    case 'sift1m' %k = 10000
        if p_K 
            p_our = [13.50  26.45   36.60   44.94]; 
            p_ba =  [12.12  25.94   36.58   44.40];  
            p_itq = [10.46  21.85   34.27   45.23];
            p_sh =  [13.79  22.08   27.33   31.68];
            p_agh = [12.42  21.69   26.40   29.13];
            p_sph = [11.49  18.15   27.84   38.47];
            p_kmh = [12.15  23.49   32.93   40.27];
%             p_seh = [];
        end
        if map_K
            m_our = [2.50   10.42   20.98   30.20]; 
            m_ba =  [2.07   9.91    20.32   29.50];
            m_itq = [1.74   6.86    17.26   30.09];
            m_sh =  [2.61   7.88    12.50   17.07];
            m_agh = [2.40   8.04    12.27   14.19];
            m_sph = [2.03   5.37    12.49   22.94];
            m_kmh = [2.24   8.19    16.8    24.70];
        end
        if P_r 
            if r == 2
                p_our = [4.20   25.20   80.55   9.15]; 
                p_ba =  [3.85   23.19   77.15   12.41];  
                p_itq = [3.19   14.07   58.69   36.30];
                p_sh =  [4.97   26.82   72.40   2.58];
                p_agh = [4.55   18.94   46.80   64.17];
                p_sph = [4.25   20.98   66.42   9.59];
                p_kmh = [3.74   20.74   76.04   3.52];
            end
            if r == 3
                p_our = [2.57   15.85   79.63   16.11]; 
                p_ba =  [2.39   13.90   72.46   20.64];  
                p_itq = [2.27   8.11    47.16   51.80];
                p_sh =  [2.55   16.84   72.86   5.79];
                p_agh = [2.34   14.03   39.76   63.11];
                p_sph = [2.41   13.89   63.58   17.41];
                p_kmh = [2.51   12.71   71.96   7.55];
            end
            if r == 4
                p_our = [1.80   9.10    70.60   25.00]; 
                p_ba =  [1.73   8.18    61.45   31.31];  
                p_itq = [1.90   4.92    35.52   57.47];
                p_sh =  [1.51   9.79    63.99   11.96];
                p_agh = [1.43   9.81    33.80   61.55];
                p_sph = [1.55   8.87    55.09   27.43];
                p_kmh = [1.83   7.85    61.97   13.75];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 15;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;
%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    plot(L,p_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,p_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,p_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,p_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,p_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,p_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,p_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,p_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
if map_K
    plot(L,m_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,m_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,m_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,m_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,m_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,m_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,m_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,m_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
set(gca,'FontSize',14);
% legend('UDH-DNN','BA','ITQ','SH','AGH','SPH','KMH','Location','northwest'
% );
legend('UDH-DNN','BA','ITQ','SH','SPH','KMH','Location','northwest');

grid on;
xlabel('number bits (L)','fontsize', 20);


        if p_K
            ylabel('precision@K=50','fontsize', 20);
        end
        if map_K
            ylabel('mAP','fontsize', 20);
        end
        if P_r
            if r == 2
                ylabel('precision@r=2','fontsize', 20);
            end
            if r == 3
                ylabel('precision@r=3','fontsize', 20);
            end
            if r == 4
                ylabel('precision@r=4','fontsize', 20);
            end
        end



set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','32','64'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            saveas(h1,['cifar10_pK','.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['cifar10_mapK','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['cifar10_pr2','.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['cifar10_pr3','.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['cifar10_pr4','.pdf'],'pdf'); 
            end
        end
    case 'mnist'
        if p_K
            saveas(h1,['mnist_pK','.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['mnist_mapK','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['mnist_pr2','.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['mnist_pr3','.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['mnist_pr4','.pdf'],'pdf'); 
            end
        end
   case 'sift1m'
        if p_K
            saveas(h1,['sift1m_pK_',num2str(k),'.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['sift1m_mapK_',num2str(k),'.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['sift1m_pr2_',num2str(k),'.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['sift1m_pr3_',num2str(k),'.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['sift1m_pr4_',num2str(k),'.pdf'],'pdf'); 
            end
        end
end




==> figures/draw/myfigure_sup.m <==
function myfigure_sup

clear;
close all;
dataset = 'cifar10';
% dataset = 'mnist';

p_K = false;
map_K = true;

r = 4;
P_r = false;

flag_compare = false;
 L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        if p_K %k = 50
            p_our_1 =   [47.17  52.16   50.82   49.13]; 
            p_our_2 =   [42.09  46.70   48.85   50.80]; 
            p_sdh =     [35.88  46.65   48.82   49.86];
            p_itq_cca = [35.75  40.39   42.43   43.55]; 
            p_ksh =     [41.27  46.92   50.32   52.45];
            p_bre =     [20.47  25.99   31.92   35.85]; 
        end
        if map_K 
            m_our_1 =   [38.20  39.66   30.33   24.02]; 
%             m_our_2 =   [37.79  41.93   45.05   46.20]; 
%             m_sdh =     [29.29  37.67   40.09   42.39];
            m_our_2 =   [37.79  42.81   45.92   47.41]; 
            m_sdh  =    [20.78  39.78   41.01   44.00];
            m_itq_cca = [26.82  29.89   32.04   32.39]; 
            m_ksh =     [30.22  36.62   39.98   42.11];
            m_bre =     [15.07  16.77   19.60   21.40];
        end
        if P_r 
            if r == 2
                p_our_1 =   [29.95  50.03   31.44   0.87]; 
%                 p_our_2 =   [38.12  44.77   46.84   47.69]; 
%                 p_sdh =     [23.37  42.79   47.68   41.42];
                p_our_2 =   [38.21  45.43   48.41   48.10]; 
                p_sdh =     [15.04  45.04   48.98   42.06];
                p_itq_cca = [24.56  36.87   41.67   34.27]; 
                p_ksh =     [28.17  45.36   44.70   20.39];
                p_bre =     [15.99  24.29   21.25   1.21];
            end
            if r == 3
                p_our_1 =   [19.80  46.60   45.17   1.80]; 
%                 p_our_2 =   [24.94  43.93   46.91   48.16]; 
%                 p_sdh =     [16.05  37.84   46.83   46.13];
                p_our_2 =   [24.94  44.56   48.17   49.17];
                p_sdh =     [14.18  40.20   48.05   47.21];
                p_itq_cca = [18.27  33.50   41.04   39.32]; 
                p_ksh =     [19.37  42.39   46.85   26.36];
                p_bre =     [13.80  22.15   30.40   2.35];
            end
            if r == 4
                p_our_1 =   [14.17  40.77   47.45   3.12]; 
%                 p_our_2 =   [15.79  42.90   46.38   48.46]; 
%                 p_sdh =     [12.86  31.28   45.67   48.35];
                p_our_2 =   [15.79  39.82   47.77   49.59]; 
                p_sdh  =    [13.15  33.49   46.63   49.69];
                p_itq_cca = [14.03  29.47   39.84   41.29]; 
                p_ksh =     [13.84  37.68   46.40   31.92];
                p_bre =     [12.05  19.99   32.73   4.04];
            end
        end
     case 'mnist'
        if p_K %k = 50
            p_our_1 =   []; 
            p_our_2 =   []; 
            p_sdh =     [72.60  94.47   94.63   94.69];
            p_itq_cca = [77.54  82.10   85.30   86.25]; 
            p_ksh =     [86.48  91.00   93.50   94.12];
        end
        if map_K 
            m_our_1 =   [96.21  90.61   76.18   60.81]; 
            m_our_2 =   [84.06  93.89   94.86   95.95]; 
            m_sdh =     [70.13  93.16   94.48   94.78];
            m_itq_cca = [66.87  74.81   78.26   79.82]; 
            m_ksh =     [81.09  88.93   91.84   92.77];
            m_bre =     [45.28  58.81   68.12   71.68];
        end
        if P_r 
            if r == 2
                p_our_1 =   [83.62  96.28   88.23   14.99]; 
                p_our_2 =   [83.42  94.07   94.70   94.77]; 
                p_sdh =     [36.49  93.00   94.43   92.47];
                p_itq_cca = [54.35  79.99   84.57   72.82]; 
                p_ksh  =    [60.52  90.35   91.97   81.54];
                p_bre =     [37.00  70.90   83.94   50.89];
            end
            if r == 3
                p_our_1 =   [40.50  95.19   93.90   23.26]; 
                p_our_2 =   [59.22  93.73   94.80   95.06]; 
                p_sdh =     [24.59  91.47   94.35   93.42];
                p_itq_cca = [32.06  76.49   84.47   78.17]; 
                p_ksh =     [35.81  88.64   93.32   85.44];
                p_bre =     [23.48  63.90   85.75   62.16];
            end
            if r == 4
                p_our_1 =   [17.00  90.73   95.84   34.36]; 
                p_our_2 =   [17.62  93.24   94.83   95.34]; 
                p_sdh =     [17.29  87.88   94.09   94.05];
                p_itq_cca = [16.43  69.40   83.54   82.15]; 
                p_ksh =     [17.50  88.74   93.12   88.57];
                p_bre =     [15.39  54.30   84.10   71.39];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 15;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_1,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_2,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
%         plot(L,p_our_1,'Color','red','Marker','s','Linewidth',2);
%         hold on;
        plot(L,p_our_2,'Color','red','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_sdh,'Color','blue','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_itq_cca,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_ksh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_bre,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_1,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_2,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
%         plot(L,m_our_1,'Color','red','Marker','s','Linewidth',2);
%         hold on;
        plot(L,m_our_2,'Color','red','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_sdh,'Color','blue','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_itq_cca,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_ksh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_bre,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',15);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',15);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
    if r == 3
        legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
    end
end
grid on;
xlabel('number bits (L)','fontsize', 20);

    if p_K
        ylabel('precision@K=50','fontsize', 20);
    end
    if map_K
       ylabel('mAP','fontsize', 20);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', 20);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', 20);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', 20);
        end
    end
   


set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','32','64'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
end



